Large-nf Contributions to the Four-Loop Splitting Functions in QCD

We have computed the fourth-order nf^2 contributions to all three non-singlet quark-quark splitting functions and their four nf^3 flavour-singlet counterparts for the evolution of the parton distributions of hadrons in perturbative QCD with nf effectively massless quark flavours. The analytic form of these functions is presented in both Mellin N-space and momentum-fraction x-space; the large-x and small-x limits are discussed. Our results agree with all available predictions derived from lower-order information. The large-x limit of the quark-quark cases provides the complete nf^2 part of the four-loop cusp anomalous dimension which agrees with two recent partial computations.

==> DRUVVres-N.h <==
* ------------------------------------------------------------------------
*
*   nf^2 and nf^3 parts of the 4-loop anomalous dimensions at all even or
*   odd values of N, as presented in section 3 of
*
*      J. Davies, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*      LTH 1106, NIKHEF 2016-049
*
*   Notations:
*   S(R(m1,...,mk),N) denotes harmonic sums,
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   den(x) = 1/x denotes denominators,
*   eta = den(N)*den(N+1), nu = den(N-1)*den(N+2).
*
*   [dabc^2/nc] = 5/18 in QCD - note the discussion in arXiv:1506.04517
*
* ------------------------------------------------------------------------

*   gamma_ns^{(3)+}(N) at even N, nf^2 and nf^3 contributions:

 L  gns3Pnf23 =

      +nf^3*cf*(
         -32/27*z3*eta
         -16/9*z3
         -16/27*eta^4
         -16/81*eta^3
         +80/27*eta^2
         -320/81*eta
         +32/27*den(N+1)^4
         +128/27*den(N+1)^2
         +64/27*S(R(1),N)*z3
         -32/81*S(R(1),N)
         -32/81*S(R(2),N)
         -160/81*S(R(3),N)
         +32/27*S(R(4),N)
         +131/81
         )
      +nf^2*cf^2*(
         +32/3*z3*eta^2
         -320/9*z3*eta
         -88/3*z3
         +16*z4*eta
         +24*z4
         -32/3*eta^5
         +944/81*eta^3
         -4550/81*eta^2
         +20681/81*eta
         -64/3*den(N+1)^2*z3
         -64/3*den(N+1)^5
         -128/3*den(N+1)^4*S(R(1),N)
         -304/9*den(N+1)^4
         -128/9*den(N+1)^3*S(R(1),N)
         -7088/81*den(N+1)^3
         -6784/81*den(N+1)^2*S(R(1),N)
         +2048/27*den(N+1)^2*S(R(2),N)
         -128/9*den(N+1)^2*S(R(3),N)
         -13640/27*den(N+1)^2
         +640/9*S(R(1),N)*z3
         -32*S(R(1),N)*z4
         +160/9*S(R(1),N)*eta^4
         +32/3*S(R(1),N)*eta^3
         -7312/81*S(R(1),N)*eta^2
         +6784/81*S(R(1),N)*eta
         +4238/81*S(R(1),N)
         -1216/81*S(R(1,2),N)
         +640/27*S(R(1,3),N)
         -128/9*S(R(1,3,1),N)
         +64/9*S(R(1,4),N)
         -64/3*S(R(2),N)*z3
         +128/9*S(R(2),N)*eta^3
         +32/27*S(R(2),N)*eta^2
         -3328/81*S(R(2),N)*eta
         -10072/81*S(R(2),N)
         -1216/81*S(R(2,1),N)
         +1280/27*S(R(2,2),N)
         -128/9*S(R(2,3),N)
         +64/9*S(R(3),N)*eta^2
         -128/27*S(R(3),N)*eta
         +9184/81*S(R(3),N)
         +64/9*S(R(3,1),N)*eta
         +640/9*S(R(3,1),N)
         -256/9*S(R(3,2),N)
         -32/9*S(R(4),N)*eta
         -848/9*S(R(4),N)
         -320/9*S(R(4,1),N)
         +128/3*S(R(5),N)
         +127/9
         )
      +nf^2*cf*[ca-2cf]*(
         +32/3*z3*eta^2
         -320/9*z3*eta
         -88/3*z3
         +16*z4*eta
         +24*z4
         +88/9*eta^4
         -232/27*eta^3
         -2447/81*eta^2
         +15077/162*eta
         -64/3*den(N+1)^2*z3
         -32*den(N+1)^4*S(R(1),N)
         -176/9*den(N+1)^4
         -64/3*den(N+1)^3*S(R(1),N)
         +64/9*den(N+1)^2*S(R(-3),N)
         -1024/27*den(N+1)^2*S(R(-2),N)
         +128/9*den(N+1)^2*S(R(-2,1),N)
         -64/3*den(N+1)^2*S(R(1),N)
         +32/3*den(N+1)^2*S(R(3),N)
         -15122/81*den(N+1)^2
         -32/3*S(R(-5),N)
         -32/9*S(R(-4),N)*eta
         +640/27*S(R(-4),N)
         -128/9*S(R(-4,1),N)
         -32/9*S(R(-3),N)*eta^2
         +320/27*S(R(-3),N)*eta
         -608/81*S(R(-3),N)
         -64/9*S(R(-3,-2),N)
         -64/9*S(R(-3,1),N)*eta
         +640/27*S(R(-3,1),N)
         -128/9*S(R(-3,1,1),N)
         +416/27*S(R(-2),N)*eta^2
         +256/81*S(R(-2),N)*eta
         -64/9*S(R(-2,-2),N)*eta
         -64/9*S(R(-2,1),N)*eta^2
         +640/27*S(R(-2,1),N)*eta
         -128/9*S(R(-2,1,1),N)*eta
         +640/9*S(R(1),N)*z3
         -32*S(R(1),N)*z4
         +32/3*S(R(1),N)*eta^4
         +80/9*S(R(1),N)*eta^3
         -136/3*S(R(1),N)*eta^2
         +176/9*S(R(1),N)*eta
         +923/81*S(R(1),N)
         +64/9*S(R(1,-4),N)
         -640/27*S(R(1,-3),N)
         +128/9*S(R(1,-3,1),N)
         +1216/81*S(R(1,-2),N)
         +128/9*S(R(1,-2,-2),N)
         -1280/27*S(R(1,-2,1),N)
         +256/9*S(R(1,-2,1,1),N)
         +64/9*S(R(1,1),N)*eta^3
         +128/9*S(R(1,1),N)*eta^2
         -320/9*S(R(1,3),N)
         -64/9*S(R(1,3,1),N)
         +256/9*S(R(1,4),N)
         -64/3*S(R(2),N)*z3
         +16/9*S(R(2),N)*eta^3
         +32/9*S(R(2),N)*eta^2
         -3170/81*S(R(2),N)
         +64/9*S(R(2,-3),N)
         -640/27*S(R(2,-2),N)
         +128/9*S(R(2,-2,1),N)
         +32/3*S(R(2,3),N)
         -16/3*S(R(3),N)*eta^2
         +160/9*S(R(3),N)*eta
         +4952/81*S(R(3),N)
         +64/9*S(R(3,-2),N)
         +32/9*S(R(3,1),N)*eta
         +320/27*S(R(3,1),N)
         -32/9*S(R(3,2),N)
         -128/9*S(R(4),N)*eta
         -1168/27*S(R(4),N)
         -64/9*S(R(4,1),N)
         +32/3*S(R(5),N)
         +193/54
         );

*   gamma_ns^{(3)-}(N) at odd N, nf^2 and nf^3 contributions:
*   [ the nf^3 part is the same as for gamma_ns^{(3)+} ] 

 L  gns3Mnf23 = 

      +nf^3*cf*(
         -32/27*z3*eta
         -16/9*z3
         -16/27*eta^4
         -16/81*eta^3
         +80/27*eta^2
         -320/81*eta
         +32/27*den(N+1)^4
         +128/27*den(N+1)^2
         +64/27*S(R(1),N)*z3
         -32/81*S(R(1),N)
         -32/81*S(R(2),N)
         -160/81*S(R(3),N)
         +32/27*S(R(4),N)
         +131/81
         )
      +nf^2*cf^2*(
         +32/3*z3*eta^2
         -320/9*z3*eta
         -88/3*z3
         +16*z4*eta
         +24*z4
         -32/3*eta^5
         +944/81*eta^3
         -4550/81*eta^2
         +20681/81*eta
         -64/3*den(N+1)^2*z3
         -64/3*den(N+1)^5
         -128/3*den(N+1)^4*S(R(1),N)
         -304/9*den(N+1)^4
         -128/9*den(N+1)^3*S(R(1),N)
         -7088/81*den(N+1)^3
         -6784/81*den(N+1)^2*S(R(1),N)
         +2048/27*den(N+1)^2*S(R(2),N)
         -128/9*den(N+1)^2*S(R(3),N)
         -13640/27*den(N+1)^2
         +640/9*S(R(1),N)*z3
         -32*S(R(1),N)*z4
         +160/9*S(R(1),N)*eta^4
         +32/3*S(R(1),N)*eta^3
         -7312/81*S(R(1),N)*eta^2
         +6784/81*S(R(1),N)*eta
         +4238/81*S(R(1),N)
         -1216/81*S(R(1,2),N)
         +640/27*S(R(1,3),N)
         -128/9*S(R(1,3,1),N)
         +64/9*S(R(1,4),N)
         -64/3*S(R(2),N)*z3
         +128/9*S(R(2),N)*eta^3
         +32/27*S(R(2),N)*eta^2
         -3328/81*S(R(2),N)*eta
         -10072/81*S(R(2),N)
         -1216/81*S(R(2,1),N)
         +1280/27*S(R(2,2),N)
         -128/9*S(R(2,3),N)
         +64/9*S(R(3),N)*eta^2
         -128/27*S(R(3),N)*eta
         +9184/81*S(R(3),N)
         +64/9*S(R(3,1),N)*eta
         +640/9*S(R(3,1),N)
         -256/9*S(R(3,2),N)
         -32/9*S(R(4),N)*eta
         -848/9*S(R(4),N)
         -320/9*S(R(4,1),N)
         +128/3*S(R(5),N)
         +127/9
         )
      +nf^2*cf*[ca-2cf]*(
         +32/3*z3*eta^2
         -320/9*z3*eta
         -88/3*z3
         +16*z4*eta
         +24*z4
         -32/3*eta^5
         -56/27*eta^4
         +3640/81*eta^3
         -583/9*eta^2
         +25541/162*eta
         -64/3*den(N+1)^2*z3
         +256/9*den(N+1)^5
         +32/3*den(N+1)^4*S(R(1),N)
         -112*den(N+1)^4
         +64/9*den(N+1)^3*S(R(1),N)
         -1856/27*den(N+1)^3
         +64/9*den(N+1)^2*S(R(-3),N)
         -1024/27*den(N+1)^2*S(R(-2),N)
         +128/9*den(N+1)^2*S(R(-2,1),N)
         +64/9*den(N+1)^2*S(R(1),N)
         +32/3*den(N+1)^2*S(R(3),N)
         -20978/81*den(N+1)^2
         -32/3*S(R(-5),N)
         -32/9*S(R(-4),N)*eta
         +640/27*S(R(-4),N)
         -128/9*S(R(-4,1),N)
         -32/9*S(R(-3),N)*eta^2
         +320/27*S(R(-3),N)*eta
         -608/81*S(R(-3),N)
         -64/9*S(R(-3,-2),N)
         -64/9*S(R(-3,1),N)*eta
         +640/27*S(R(-3,1),N)
         -128/9*S(R(-3,1,1),N)
         -64/9*S(R(-2),N)*eta^3
         +32/27*S(R(-2),N)*eta^2
         +256/81*S(R(-2),N)*eta
         -64/9*S(R(-2,-2),N)*eta
         -64/9*S(R(-2,1),N)*eta^2
         +640/27*S(R(-2,1),N)*eta
         -128/9*S(R(-2,1,1),N)*eta
         +640/9*S(R(1),N)*z3
         -32*S(R(1),N)*z4
         -32/9*S(R(1),N)*eta^4
         -80/27*S(R(1),N)*eta^3
         +344/27*S(R(1),N)*eta^2
         -16/3*S(R(1),N)*eta
         +923/81*S(R(1),N)
         +64/9*S(R(1,-4),N)
         -640/27*S(R(1,-3),N)
         +128/9*S(R(1,-3,1),N)
         +1216/81*S(R(1,-2),N)
         +128/9*S(R(1,-2,-2),N)
         -1280/27*S(R(1,-2,1),N)
         +256/9*S(R(1,-2,1,1),N)
         -64/9*S(R(1,1),N)*eta^3
         -128/9*S(R(1,1),N)*eta^2
         -320/9*S(R(1,3),N)
         -64/9*S(R(1,3,1),N)
         +256/9*S(R(1,4),N)
         -64/3*S(R(2),N)*z3
         +16/9*S(R(2),N)*eta^3
         +32/9*S(R(2),N)*eta^2
         -3170/81*S(R(2),N)
         +64/9*S(R(2,-3),N)
         -640/27*S(R(2,-2),N)
         +128/9*S(R(2,-2,1),N)
         +32/3*S(R(2,3),N)
         -16/3*S(R(3),N)*eta^2
         +160/9*S(R(3),N)*eta
         +4952/81*S(R(3),N)
         +64/9*S(R(3,-2),N)
         +32/9*S(R(3,1),N)*eta
         +320/27*S(R(3,1),N)
         -32/9*S(R(3,2),N)
         -128/9*S(R(4),N)*eta
         -1168/27*S(R(4),N)
         -64/9*S(R(4,1),N)
         +32/3*S(R(5),N)
         +193/54
         );

*   gamma_ns^{(3)s}(N) at odd N, leading large-nf contribution:

  L  gns3Snf2 = 64/3* [dabc^2/nc]*nf^2*  (

      + ( S(R(-4),N) + 2*S(R(-3,1),N) + 2*S(R(1,-3),N) 
        - 4*S(R(1,-2,1),N) - S(R(1,3),N) )*(
          16*nu
         -10*eta
         -4*eta^2
         )
      - ( 2*S(R(-2,-2),N) + 4*S(R(-2,1,1),N) - S(R(-2,2),N) )*(
          16*nu
         -8*eta
         )
      - ( 4*S(R(1,1,-2),N) - S(R(2,-2),N) + S(R(3,1),N) )*(
          16*nu
         -12*eta
         -8*eta^2
         )
      +S(R(4),N)*(
          32*nu
         -22*eta
         -12*eta^2
         )
      +S(R(-3),N)*(
         -256/3*nu
         +58*eta
         +14*eta^2
         -4*eta^3
         +4*den(1+N)^2
         -16*den(1+N)^3
         -32/3*den(2+N)^2
         )
      +S(R(-2,1),N)*(
         +352/3*nu
         -76*eta
         -28*eta^2
         -8*eta^3
         -16*den(1+N)^2
         +32/3*den(2+N)^2
         )
      +S(R(1,-2),N)*(
         +352/3*nu
         -112*eta
         -56*eta^2
         +8*den(1+N)^2
         +32*den(1+N)^3
         +32/3*den(2+N)^2
         )
      +S(R(3),N)*(
         +16*nu
         -9*eta
         -7*eta^2
         -6*eta^3
         -6*den(1+N)^2
         -8*den(1+N)^3
         )
      +S(R(-2),N)*(
         -304/3*nu
         +91*eta
         +104*eta^2
         +28*eta^3
         +28*den(1+N)^2
         -8*den(1+N)^3
         +24*den(1+N)^4
         -32/3*den(2+N)^2
         )
      - ( 4*S(R(1,1),N) - S(R(2),N) )*(
          16*nu
         -13*eta
         -28*eta^2
         -23*eta^3
         -6*eta^4
         )
      +S(R(1),N)*(
          304/3*nu
         -285/2*eta
         -164*eta^2
         -162*eta^3
         -24*eta^4
         +4*eta^5
         +50*den(1+N)^2
         +76*den(1+N)^3
         +6*den(1+N)^4
         +48*den(1+N)^5
         +32/3*den(2+N)^2
         )
      -208/3*nu
         -64*eta
         +174*eta^2
         +168*eta^3
         +36*eta^4
         -24*eta^5
         -8*eta^6
         +144*den(1+N)^2
         +112*den(1+N)^3
         +108*den(1+N)^4
         -16*den(1+N)^5
         +40*den(1+N)^6
         -32/3*den(2+N)^2
         );

*   gamma_ps^{(3)}(N) at even N, nf^3 contribution
*   [ gamma_qq^{(3)}(N) is obtained by adding gamma_ns^{(3)+}(N) ]:

 L  gps3nf3=

      +nf^3*cf*(
         +128/9*den(N-1)*z3
         -128/81*den(N-1)*S(R(1),N)
         +256/27*den(N-1)*S(R(1,1),N)
         -256/27*den(N-1)*S(R(1,1,1),N)
         -64/81*den(N-1)
         -32/3*den(N+1)*z3
         -64/3*den(N+1)^2*z3
         +352/9*den(N+1)^5
         +320/9*den(N+1)^4*S(R(1),N)
         -1648/27*den(N+1)^4
         -1184/27*den(N+1)^3*S(R(1),N)
         +256/9*den(N+1)^3*S(R(1,1),N)
         -32/3*den(N+1)^3
         -3200/81*den(N+1)^2*S(R(1),N)
         -256/27*den(N+1)^2*S(R(1,1),N)
         +128/9*den(N+1)^2*S(R(1,1,1),N)
         +6880/81*den(N+1)^2
         +7232/81*den(N+1)*S(R(1),N)
         -1088/27*den(N+1)*S(R(1,1),N)
         +64/9*den(N+1)*S(R(1,1,1),N)
         -6592/81*den(N+1)
         -128/9*den(N+2)*z3
         +512/27*den(N+2)^4
         +512/27*den(N+2)^3*S(R(1),N)
         -2816/81*den(N+2)^3
         -2816/81*den(N+2)^2*S(R(1),N)
         +512/27*den(N+2)^2*S(R(1,1),N)
         +128/9*den(N+2)^2
         -4096/81*den(N+2)*S(R(1),N)
         +128/27*den(N+2)*S(R(1,1),N)
         +256/27*den(N+2)*S(R(1,1,1),N)
         +5824/81*den(N+2)
         +32/3*den(N)*z3
         -64/3*den(N)^2*z3
         +32/9*den(N)^5
         +64/9*den(N)^4*S(R(1),N)
         -464/27*den(N)^4
         -928/27*den(N)^3*S(R(1),N)
         +128/9*den(N)^3*S(R(1,1),N)
         +2336/81*den(N)^3
         +3136/81*den(N)^2*S(R(1),N)
         -832/27*den(N)^2*S(R(1,1),N)
         +128/9*den(N)^2*S(R(1,1,1),N)
         -1888/81*den(N)^2
         -3008/81*den(N)*S(R(1),N)
         +704/27*den(N)*S(R(1,1),N)
         -64/9*den(N)*S(R(1,1,1),N)
         +832/81*den(N)
         );

*   gamma_ij^{(3)}(N) for ij = qg, gq, gg at even N, nf^3 contributions:

 L  gqg3nf3 =

      +nf^3*ca*(
         +128/27*den(N-1)*z3
         +256/729*den(N-1)*S(R(1),N)
         +416/243*den(N-1)*S(R(1,1),N)
         +416/243*den(N-1)*S(R(2),N)
         -256/81*den(N-1)
         +128/9*den(N+1)*z3
         -128/9*den(N+1)^2*z3
         +704/27*den(N+1)^5
         +128/9*den(N+1)^4*S(R(1),N)
         -4544/81*den(N+1)^4
         -16/9*den(N+1)^3*S(R(1),N)
         +256/27*den(N+1)^3*S(R(2),N)
         +5672/81*den(N+1)^3
         +16/27*den(N+1)^2*S(R(-2),N)
         -3532/243*den(N+1)^2*S(R(1),N)
         +472/81*den(N+1)^2*S(R(1,1),N)
         -64/27*den(N+1)^2*S(R(1,1,1),N)
         +64/27*den(N+1)^2*S(R(1,2),N)
         -1216/81*den(N+1)^2*S(R(2),N)
         -64/27*den(N+1)^2*S(R(2,1),N)
         +64/27*den(N+1)^2*S(R(3),N)
         -9596/243*den(N+1)^2
         -256/27*den(N+1)*S(R(-4),N)
         +896/81*den(N+1)*S(R(-3),N)
         -160/243*den(N+1)*S(R(-2),N)
         +128/9*den(N+1)*S(R(1),N)*z3
         +7580/243*den(N+1)*S(R(1),N)
         +2564/243*den(N+1)*S(R(1,1),N)
         +640/81*den(N+1)*S(R(1,1,1),N)
         -64/27*den(N+1)*S(R(1,1,1,1),N)
         +64/27*den(N+1)*S(R(1,1,2),N)
         -640/81*den(N+1)*S(R(1,2),N)
         -64/27*den(N+1)*S(R(1,2,1),N)
         +64/27*den(N+1)*S(R(1,3),N)
         +2212/81*den(N+1)*S(R(2),N)
         +640/81*den(N+1)*S(R(2,1),N)
         -64/27*den(N+1)*S(R(2,1,1),N)
         +64/27*den(N+1)*S(R(2,2),N)
         +256/81*den(N+1)*S(R(3),N)
         -64/27*den(N+1)*S(R(3,1),N)
         -64/9*den(N+1)*S(R(4),N)
         +500/81*den(N+1)
         -608/27*den(N+2)*z3
         -128/9*den(N+2)^2*z3
         +512/27*den(N+2)^5
         +256/27*den(N+2)^4*S(R(1),N)
         -1024/27*den(N+2)^4
         -3776/81*den(N+2)^3*S(R(1),N)
         +128/27*den(N+2)^3*S(R(1,1),N)
         -128/27*den(N+2)^3*S(R(2),N)
         +5440/243*den(N+2)^3
         -3424/81*den(N+2)^2*S(R(1),N)
         -352/27*den(N+2)^2*S(R(1,1),N)
         +64/27*den(N+2)^2*S(R(1,1,1),N)
         -64/27*den(N+2)^2*S(R(1,2),N)
         +224/81*den(N+2)^2*S(R(2),N)
         +64/27*den(N+2)^2*S(R(2,1),N)
         -64/27*den(N+2)^2*S(R(3),N)
         +10448/243*den(N+2)^2
         +256/27*den(N+2)*S(R(-4),N)
         -896/81*den(N+2)*S(R(-3),N)
         +448/243*den(N+2)*S(R(-2),N)
         -128/9*den(N+2)*S(R(1),N)*z3
         -34894/729*den(N+2)*S(R(1),N)
         -1396/243*den(N+2)*S(R(1,1),N)
         -640/81*den(N+2)*S(R(1,1,1),N)
         +64/27*den(N+2)*S(R(1,1,1,1),N)
         -64/27*den(N+2)*S(R(1,1,2),N)
         +640/81*den(N+2)*S(R(1,2),N)
         +64/27*den(N+2)*S(R(1,2,1),N)
         -64/27*den(N+2)*S(R(1,3),N)
         -5108/243*den(N+2)*S(R(2),N)
         -640/81*den(N+2)*S(R(2,1),N)
         +64/27*den(N+2)*S(R(2,1,1),N)
         -64/27*den(N+2)*S(R(2,2),N)
         -256/81*den(N+2)*S(R(3),N)
         +64/27*den(N+2)*S(R(3,1),N)
         +64/9*den(N+2)*S(R(4),N)
         -538/81*den(N+2)
         +32/9*den(N)*z3
         -64/9*den(N)^2*z3
         +32/9*den(N)^5
         -256/27*den(N)^4*S(R(1),N)
         +464/81*den(N)^4
         +724/81*den(N)^3*S(R(1),N)
         -64/27*den(N)^3*S(R(1,1),N)
         -64/27*den(N)^3*S(R(2),N)
         +1108/243*den(N)^3
         -1412/81*den(N)^2*S(R(1),N)
         +20/27*den(N)^2*S(R(1,1),N)
         +20/27*den(N)^2*S(R(2),N)
         +2572/243*den(N)^2
         +128/27*den(N)*S(R(-4),N)
         -640/81*den(N)*S(R(-3),N)
         +608/243*den(N)*S(R(-2),N)
         -64/9*den(N)*S(R(1),N)*z3
         +5726/243*den(N)*S(R(1),N)
         -1264/243*den(N)*S(R(1,1),N)
         -320/81*den(N)*S(R(1,1,1),N)
         +32/27*den(N)*S(R(1,1,1,1),N)
         -32/27*den(N)*S(R(1,1,2),N)
         +320/81*den(N)*S(R(1,2),N)
         +32/27*den(N)*S(R(1,2,1),N)
         -32/27*den(N)*S(R(1,3),N)
         -208/27*den(N)*S(R(2),N)
         -320/81*den(N)*S(R(2,1),N)
         +32/27*den(N)*S(R(2,1,1),N)
         -32/27*den(N)*S(R(2,2),N)
         -320/81*den(N)*S(R(3),N)
         +32/27*den(N)*S(R(3,1),N)
         +32/9*den(N)*S(R(4),N)
         -1310/243*den(N)
         )
      +nf^3*cf*(
         +512/27*den(N-1)*z3
         -5632/729*den(N-1)*S(R(1),N)
         -128/27*den(N-1)*S(R(1,1),N)
         +256/81*den(N-1)*S(R(1,1,1),N)
         -256/81*den(N-1)*S(R(1,2),N)
         -2176/243*den(N-1)*S(R(2),N)
         -256/81*den(N-1)*S(R(2,1),N)
         -256/81*den(N-1)*S(R(3),N)
         +15872/729*den(N-1)
         +2944/9*den(N+1)*z3
         -64/9*den(N+1)^2*z3
         +256/3*den(N+1)^3*z3
         -1408/9*den(N+1)^6
         -640/9*den(N+1)^5*S(R(1),N)
         +7328/27*den(N+1)^5
         +2048/27*den(N+1)^4*S(R(1),N)
         +128/9*den(N+1)^4*S(R(1,1),N)
         -640/9*den(N+1)^4*S(R(2),N)
         -11552/81*den(N+1)^4
         +3680/81*den(N+1)^3*S(R(1),N)
         +512/27*den(N+1)^3*S(R(1,1),N)
         +128/9*den(N+1)^3*S(R(1,1,1),N)
         -128/9*den(N+1)^3*S(R(1,2),N)
         +256/27*den(N+1)^3*S(R(2),N)
         -128/9*den(N+1)^3*S(R(2,1),N)
         -128/9*den(N+1)^3*S(R(3),N)
         -12968/243*den(N+1)^3
         -2000/81*den(N+1)^2*S(R(1),N)
         -160/27*den(N+1)^2*S(R(1,1),N)
         +544/9*den(N+1)^2*S(R(2),N)
         +20320/81*den(N+1)^2
         -128/9*den(N+1)*S(R(1),N)*z3
         -54656/243*den(N+1)*S(R(1),N)
         +26128/243*den(N+1)*S(R(1,1),N)
         +3680/81*den(N+1)*S(R(1,1,1),N)
         +64/27*den(N+1)*S(R(1,1,1,1),N)
         -160/3*den(N+1)*S(R(1,2),N)
         -2816/243*den(N+1)*S(R(2),N)
         -160/3*den(N+1)*S(R(2,1),N)
         -3488/81*den(N+1)*S(R(3),N)
         -64/9*den(N+1)*S(R(4),N)
         -2248/243*den(N+1)
         -4352/27*den(N+2)*z3
         -512/9*den(N+2)^2*z3
         +2048/27*den(N+2)^5
         +1024/27*den(N+2)^4*S(R(1),N)
         -512/27*den(N+2)^4
         +4352/81*den(N+2)^3*S(R(1),N)
         -512/27*den(N+2)^3*S(R(1,1),N)
         +512/9*den(N+2)^3*S(R(2),N)
         -7040/243*den(N+2)^3
         +9664/243*den(N+2)^2*S(R(1),N)
         -128/3*den(N+2)^2*S(R(1,1),N)
         -256/27*den(N+2)^2*S(R(1,1,1),N)
         +256/27*den(N+2)^2*S(R(1,2),N)
         +9088/81*den(N+2)^2*S(R(2),N)
         +256/27*den(N+2)^2*S(R(2,1),N)
         +256/27*den(N+2)^2*S(R(3),N)
         +30688/243*den(N+2)^2
         +128/9*den(N+2)*S(R(1),N)*z3
         +12208/729*den(N+2)*S(R(1),N)
         -18784/243*den(N+2)*S(R(1,1),N)
         -448/27*den(N+2)*S(R(1,1,1),N)
         -64/27*den(N+2)*S(R(1,1,1,1),N)
         +1984/81*den(N+2)*S(R(1,2),N)
         +11744/81*den(N+2)*S(R(2),N)
         +1984/81*den(N+2)*S(R(2,1),N)
         +128/9*den(N+2)*S(R(3),N)
         +64/9*den(N+2)*S(R(4),N)
         +253192/729*den(N+2)
         -1712/9*den(N)*z3
         +544/9*den(N)^2*z3
         -128/3*den(N)^3*z3
         +320/9*den(N)^5*S(R(1),N)
         -2224/27*den(N)^5
         -160/3*den(N)^4*S(R(1),N)
         +256/9*den(N)^4*S(R(2),N)
         +7720/81*den(N)^4
         +12128/81*den(N)^3*S(R(1),N)
         +128/27*den(N)^3*S(R(1,1),N)
         -64/9*den(N)^3*S(R(1,1,1),N)
         +64/9*den(N)^3*S(R(1,2),N)
         -1280/27*den(N)^3*S(R(2),N)
         +64/9*den(N)^3*S(R(2,1),N)
         +64/9*den(N)^3*S(R(3),N)
         -6680/27*den(N)^3
         -46048/243*den(N)^2*S(R(1),N)
         +544/81*den(N)^2*S(R(1,1),N)
         +320/27*den(N)^2*S(R(1,1,1),N)
         -32/3*den(N)^2*S(R(1,2),N)
         +352/3*den(N)^2*S(R(2),N)
         -32/3*den(N)^2*S(R(2,1),N)
         -32/3*den(N)^2*S(R(3),N)
         +63616/243*den(N)^2
         +64/9*den(N)*S(R(1),N)*z3
         +51328/243*den(N)*S(R(1),N)
         -6656/243*den(N)*S(R(1,1),N)
         -2272/81*den(N)*S(R(1,1,1),N)
         -32/27*den(N)*S(R(1,1,1,1),N)
         +32*den(N)*S(R(1,2),N)
         -31232/243*den(N)*S(R(2),N)
         +32*den(N)*S(R(2,1),N)
         +2272/81*den(N)*S(R(3),N)
         +32/9*den(N)*S(R(4),N)
         -28148/81*den(N)
         );

 L  ggq3nf3=

      +nf^3*cf*(
         -256/27*den(N-1)*z3
         -512/81*den(N-1)*S(R(1),N)
         +1024/81*den(N-1)*S(R(1,1),N)
         -128/27*den(N-1)*S(R(1,1,1),N)
         -128/27*den(N+1)*z3
         -64/27*den(N+1)^4
         -64/27*den(N+1)^3*S(R(1),N)
         +512/81*den(N+1)^3
         +512/81*den(N+1)^2*S(R(1),N)
         -64/27*den(N+1)^2*S(R(1,1),N)
         -256/81*den(N+1)^2
         -256/81*den(N+1)*S(R(1),N)
         +512/81*den(N+1)*S(R(1,1),N)
         -64/27*den(N+1)*S(R(1,1,1),N)
         +256/27*den(N)*z3
         +512/81*den(N)*S(R(1),N)
         -1024/81*den(N)*S(R(1,1),N)
         +128/27*den(N)*S(R(1,1,1),N)
         );

 L  ggg3nf3=

      +nf^3*ca*(
         -64/27*den(N-1)*z3
         -2108/243*den(N-1)*S(R(1),N)
         +416/81*den(N-1)*S(R(1,1),N)
         -208/81*den(N-1)*S(R(2),N)
         +1324/243*den(N-1)
         -64/27*den(N+1)*z3
         -32/27*den(N+1)^4
         -64/27*den(N+1)^3*S(R(1),N)
         +304/81*den(N+1)^3
         +608/81*den(N+1)^2*S(R(1),N)
         -128/27*den(N+1)^2*S(R(1,1),N)
         +64/27*den(N+1)^2*S(R(2),N)
         -460/81*den(N+1)^2
         -640/81*den(N+1)*S(R(1),N)
         +88/27*den(N+1)*S(R(1,1),N)
         -44/27*den(N+1)*S(R(2),N)
         +458/81*den(N+1)
         +64/27*den(N+2)*z3
         +2108/243*den(N+2)*S(R(1),N)
         -416/81*den(N+2)*S(R(1,1),N)
         +208/81*den(N+2)*S(R(2),N)
         -1324/243*den(N+2)
         +64/27*den(N)*z3
         -32/27*den(N)^4
         +64/27*den(N)^3*S(R(1),N)
         -304/81*den(N)^3
         +608/81*den(N)^2*S(R(1),N)
         -128/27*den(N)^2*S(R(1,1),N)
         +64/27*den(N)^2*S(R(2),N)
         -460/81*den(N)^2
         +640/81*den(N)*S(R(1),N)
         -88/27*den(N)*S(R(1,1),N)
         +44/27*den(N)*S(R(2),N)
         -458/81*den(N)
         +64/27*S(R(1),N)*z3
         -32/81*S(R(1),N)
         -5/243
         )
      +nf^3*cf*(
         -128/9*den(N-1)*z3
         +11840/243*den(N-1)*S(R(1),N)
         -2432/81*den(N-1)*S(R(1,1),N)
         +256/27*den(N-1)*S(R(1,1,1),N)
         -256/27*den(N-1)*S(R(1,2),N)
         +2240/81*den(N-1)*S(R(2),N)
         -256/27*den(N-1)*S(R(2,1),N)
         +128/27*den(N-1)*S(R(3),N)
         -3008/81*den(N-1)
         +32/3*den(N+1)*z3
         +64/3*den(N+1)^2*z3
         +32/3*den(N+1)^5
         +64/9*den(N+1)^4*S(R(1),N)
         -848/27*den(N+1)^4
         -160/9*den(N+1)^3*S(R(1),N)
         +64/9*den(N+1)^3*S(R(2),N)
         +2560/81*den(N+1)^3
         +320/81*den(N+1)^2*S(R(1),N)
         +256/27*den(N+1)^2*S(R(1,1),N)
         -128/9*den(N+1)^2*S(R(1,1,1),N)
         +128/9*den(N+1)^2*S(R(1,2),N)
         -736/27*den(N+1)^2*S(R(2),N)
         +128/9*den(N+1)^2*S(R(2,1),N)
         -64/9*den(N+1)^2*S(R(3),N)
         -3088/81*den(N+1)^2
         +352/81*den(N+1)*S(R(1),N)
         -832/27*den(N+1)*S(R(1,1),N)
         +64/3*den(N+1)*S(R(1,1,1),N)
         -64/3*den(N+1)*S(R(1,2),N)
         +448/27*den(N+1)*S(R(2),N)
         -64/3*den(N+1)*S(R(2,1),N)
         +32/3*den(N+1)*S(R(3),N)
         +32*den(N+1)
         +128/9*den(N+2)*z3
         +832/243*den(N+2)*S(R(1),N)
         +1280/81*den(N+2)*S(R(1,1),N)
         -256/27*den(N+2)*S(R(1,1,1),N)
         +256/27*den(N+2)*S(R(1,2),N)
         -2240/81*den(N+2)*S(R(2),N)
         +256/27*den(N+2)*S(R(2,1),N)
         -128/27*den(N+2)*S(R(3),N)
         -2752/81*den(N+2)
         -32/3*den(N)*z3
         +256/9*den(N)*den(N+1)*S(R(1,1,1),N)
         -256/9*den(N)*den(N+1)*S(R(1,2),N)
         -256/9*den(N)*den(N+1)*S(R(2,1),N)
         +128/9*den(N)*den(N+1)*S(R(3),N)
         +64/3*den(N)^2*z3
         +32/9*den(N)^5
         -64/9*den(N)^4*S(R(1),N)
         +368/27*den(N)^4
         -736/27*den(N)^3*S(R(1),N)
         +128/9*den(N)^3*S(R(1,1),N)
         -64/9*den(N)^3*S(R(2),N)
         +2240/81*den(N)^3
         -2944/81*den(N)^2*S(R(1),N)
         +448/27*den(N)^2*S(R(1,1),N)
         -128/9*den(N)^2*S(R(1,1,1),N)
         +128/9*den(N)^2*S(R(1,2),N)
         -736/27*den(N)^2*S(R(2),N)
         +128/9*den(N)^2*S(R(2,1),N)
         -64/9*den(N)^2*S(R(3),N)
         +2864/81*den(N)^2
         -4576/81*den(N)*S(R(1),N)
         +1216/27*den(N)*S(R(1,1),N)
         -64/3*den(N)*S(R(1,1,1),N)
         +64/3*den(N)*S(R(1,2),N)
         -448/27*den(N)*S(R(2),N)
         +64/3*den(N)*S(R(2,1),N)
         -32/3*den(N)*S(R(3),N)
         +352/9*den(N)
         -154/243
         );


==> DRUVVres-x.h <==
* ------------------------------------------------------------------------
*
*   nf^2 & nf^3 parts of the 4-loop splitting functions of section 4 of
*
*      J. Davies, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*      LTH 1106, NIKHEF 2016-049
*
*   Notations:
*   H(R(m1,...,mk),x) denotes harmonic polylogarithms,
*   z2 = Zeta(2), ... , z5 = Zeta(5).
*   Divergencies for x -> 1 are to be read as plus-distributions.
*
*   [dabc^2/nc] = 5/18 in QCD - note the discussion in arXiv:1506.04517
*
* ------------------------------------------------------------------------

*   Non-singlet results:

 L  Pns3nf3 =
       + nf^3*cf * (  - 32/81 - 32/81*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 64/81*x
          - 32/27*z3 - 32/27*z3*x - 131/81*delta_(1 - x) - 32/27*delta_(1 - x)
         *z4 + 304/81*delta_(1 - x)*z3 + 32/81*delta_(1 - x)*z2 - 224/81*H(R(0
         ),x) + 32/81*H(R(0),x)*[1-x]^-1 + 64/27*H(R(0),x)*x - 16/81*H(R(0,0),
         x) - 160/81*H(R(0,0),x)*[1-x]^-1 + 176/81*H(R(0,0),x)*x + 16/27*H(R(0
         ,0,0),x) - 32/27*H(R(0,0,0),x)*[1-x]^-1 + 16/27*H(R(0,0,0),x)*x );

 L  Pns3Pnf2 =
       + nf^2*cf*[ca-2cf] * ( 13321/162 + 923/81*[1-x]^-1 - 128/3*[1-x]^-1*z4
          + 320/3*[1-x]^-1*z3 - 608/81*[1-x]^-1*z2 + 16/9*[1+x]^-1*z4 - 320/9*
         [1+x]^-1*z3 + 608/81*[1+x]^-1*z2 - 15167/162*x + 184/9*z4 + 200/9*z4*
         x - 128/9*z3 - 320/3*z3*x - 104/3*z2 + 8/81*z2*x - 193/54*delta_(1 - 
         x) - 88/9*delta_(1 - x)*z5 - 80/9*delta_(1 - x)*z4 - 320/9*delta_(1
          - x)*z3 + 3170/81*delta_(1 - x)*z2 + 80/3*delta_(1 - x)*z2*z3 - 64/9
         *H(R(-3,0),x)*[1-x]^-1 + 64/9*H(R(-3,0),x)*[1+x]^-1 + 64/9*H(R(-3,0),
         x)*x + 128/9*H(R(-2),x)*[1+x]^-1*z2 - 64/9*H(R(-2),x)*z2 + 64/9*H(R(
         -2),x)*z2*x - 224/27*H(R(-2,0),x) + 640/27*H(R(-2,0),x)*[1+x]^-1 + 
         608/27*H(R(-2,0),x)*x - 32/9*H(R(-2,0,0),x) + 64/9*H(R(-2,0,0),x)*
         [1+x]^-1 + 32/9*H(R(-2,0,0),x)*x + 64/9*H(R(-2,2),x) - 128/9*H(R(-2,2
         ),x)*[1+x]^-1 - 64/9*H(R(-2,2),x)*x - 128/9*H(R(-1),x)*[1+x]^-1*z3 + 
         1280/27*H(R(-1),x)*[1+x]^-1*z2 + 64/9*H(R(-1),x)*z3 - 64/9*H(R(-1),x)
         *z3*x - 256/27*H(R(-1),x)*z2 + 1024/27*H(R(-1),x)*z2*x + 1024/81*H(R(
         -1,0),x) + 1216/81*H(R(-1,0),x)*[1+x]^-1 + 64/9*H(R(-1,0),x)*[1+x]^-1
         *z2 + 2240/81*H(R(-1,0),x)*x - 32/9*H(R(-1,0),x)*z2 + 32/9*H(R(-1,0),
         x)*z2*x - 128/27*H(R(-1,0,0),x) + 640/27*H(R(-1,0,0),x)*[1+x]^-1 + 
         512/27*H(R(-1,0,0),x)*x - 32/9*H(R(-1,0,0,0),x) + 64/9*H(R(-1,0,0,0),
         x)*[1+x]^-1 + 32/9*H(R(-1,0,0,0),x)*x + 256/27*H(R(-1,2),x) - 1280/27
         *H(R(-1,2),x)*[1+x]^-1 - 1024/27*H(R(-1,2),x)*x - 128/9*H(R(-1,2,1),x
         ) + 256/9*H(R(-1,2,1),x)*[1+x]^-1 + 128/9*H(R(-1,2,1),x)*x + 64/9*H(
         R(-1,3),x) - 128/9*H(R(-1,3),x)*[1+x]^-1 - 64/9*H(R(-1,3),x)*x + 4391/
         81*H(R(0),x) + 3170/81*H(R(0),x)*[1-x]^-1 + 224/9*H(R(0),x)*[1-x]^-1*
         z3 - 640/27*H(R(0),x)*[1-x]^-1*z2 - 32/9*H(R(0),x)*[1+x]^-1*z3 - 320/
         27*H(R(0),x)*[1+x]^-1*z2 - 11593/81*H(R(0),x)*x - 32/3*H(R(0),x)*z3
          - 128/9*H(R(0),x)*z3*x + 16/9*H(R(0),x)*z2 + 112/27*H(R(0),x)*z2*x
          - 160/27*H(R(0,0),x) + 4952/81*H(R(0,0),x)*[1-x]^-1 - 128/9*H(R(0,0)
         ,x)*[1-x]^-1*z2 - 608/81*H(R(0,0),x)*[1+x]^-1 - 64/9*H(R(0,0),x)*
         [1+x]^-1*z2 - 5312/81*H(R(0,0),x)*x + 32/3*H(R(0,0),x)*z2 + 32/9*H(R(
         0,0),x)*z2*x - 88/9*H(R(0,0,0),x) + 1168/27*H(R(0,0,0),x)*[1-x]^-1 - 
         640/27*H(R(0,0,0),x)*[1+x]^-1 - 904/27*H(R(0,0,0),x)*x + 32/3*H(R(0,0
         ,0,0),x)*[1-x]^-1 - 32/3*H(R(0,0,0,0),x)*[1+x]^-1 - 32/3*H(R(0,0,0,0)
         ,x)*x + 448/9*H(R(1),x) - 128/9*H(R(1),x)*[1-x]^-1*z3 - 448/9*H(R(1),
         x)*x + 64/9*H(R(1),x)*z3 + 64/9*H(R(1),x)*z3*x + 64/9*H(R(1,-2,0),x)
          - 128/9*H(R(1,-2,0),x)*[1-x]^-1 + 64/9*H(R(1,-2,0),x)*x + 32/9*H(R(1
         ,0),x) - 32/9*H(R(1,0),x)*x + 64/9*H(R(1,0,0),x) - 320/9*H(R(1,0,0),x
         )*[1-x]^-1 + 256/9*H(R(1,0,0),x)*x + 128/9*H(R(1,0,0,0),x) - 256/9*H(
         R(1,0,0,0),x)*[1-x]^-1 + 128/9*H(R(1,0,0,0),x)*x - 128/9*H(R(1,1),x)
          + 128/9*H(R(1,1),x)*x + 32/9*H(R(1,3),x) - 64/9*H(R(1,3),x)*[1-x]^-1
          + 32/9*H(R(1,3),x)*x + 104/3*H(R(2),x) + 248/9*H(R(2),x)*x + 16/9*H(
         R(2,0),x) + 16/9*H(R(2,0),x)*x + 16/3*H(R(2,0,0),x) - 32/3*H(R(2,0,0)
         ,x)*[1-x]^-1 + 16/3*H(R(2,0,0),x)*x - 64/9*H(R(2,1),x) - 64/9*H(R(2,1
         ),x)*x - 16/9*H(R(3),x) + 320/27*H(R(3),x)*[1-x]^-1 + 640/27*H(R(3),x
         )*[1+x]^-1 + 496/27*H(R(3),x)*x - 16/9*H(R(3,0),x) + 32/9*H(R(3,0),x)
         *[1-x]^-1 - 16/9*H(R(3,0),x)*x + 64/9*H(R(3,1),x) - 128/9*H(R(3,1),x)
         *[1+x]^-1 - 64/9*H(R(3,1),x)*x - 32/3*H(R(4),x) + 64/9*H(R(4),x)*
         [1-x]^-1 + 128/9*H(R(4),x)*[1+x]^-1 + 32/9*H(R(4),x)*x )

       + nf^2*cf^2 * ( 20797/81 + 4238/81*[1-x]^-1 - 224/9*[1-x]^-1*z4 + 2560/
         27*[1-x]^-1*z3 - 1216/81*[1-x]^-1*z2 - 8345/27*x + 112/9*z4 + 112/9*
         z4*x - 416/27*z3 - 2144/27*z3*x - 3280/81*z2 + 2288/81*z2*x - 127/9*
         delta_(1 - x) + 64/3*delta_(1 - x)*z5 - 2584/27*delta_(1 - x)*z4 - 
         1864/27*delta_(1 - x)*z3 + 10072/81*delta_(1 - x)*z2 + 320/9*delta_(1
          - x)*z2*z3 + 4262/27*H(R(0),x) + 10072/81*H(R(0),x)*[1-x]^-1 + 128/3
         *H(R(0),x)*[1-x]^-1*z3 - 640/9*H(R(0),x)*[1-x]^-1*z2 - 20270/81*H(R(0
         ),x)*x - 64/3*H(R(0),x)*z3 - 64/3*H(R(0),x)*z3*x + 32/3*H(R(0),x)*z2
          + 416/9*H(R(0),x)*z2*x + 944/27*H(R(0,0),x) + 9184/81*H(R(0,0),x)*
         [1-x]^-1 - 320/9*H(R(0,0),x)*[1-x]^-1*z2 - 3536/27*H(R(0,0),x)*x + 
         160/9*H(R(0,0),x)*z2 + 160/9*H(R(0,0),x)*z2*x - 368/9*H(R(0,0,0),x)
          + 848/9*H(R(0,0,0),x)*[1-x]^-1 - 80*H(R(0,0,0),x)*x - 32*H(R(0,0,0,0
         ),x) + 128/3*H(R(0,0,0,0),x)*[1-x]^-1 - 32*H(R(0,0,0,0),x)*x + 736/27
         *H(R(1),x) + 128/9*H(R(1),x)*[1-x]^-1*z3 - 736/27*H(R(1),x)*x - 64/9*
         H(R(1),x)*z3 - 64/9*H(R(1),x)*z3*x + 2176/81*H(R(1,0),x) + 1216/81*H(
         R(1,0),x)*[1-x]^-1 + 128/9*H(R(1,0),x)*[1-x]^-1*z2 - 3392/81*H(R(1,0)
         ,x)*x - 64/9*H(R(1,0),x)*z2 - 64/9*H(R(1,0),x)*z2*x - 128/27*H(R(1,0,
         0),x) + 640/27*H(R(1,0,0),x)*[1-x]^-1 - 512/27*H(R(1,0,0),x)*x + 32/9
         *H(R(1,0,0,0),x) - 64/9*H(R(1,0,0,0),x)*[1-x]^-1 + 32/9*H(R(1,0,0,0),
         x)*x + 64/9*H(R(1,3),x) - 128/9*H(R(1,3),x)*[1-x]^-1 + 64/9*H(R(1,3),
         x)*x + 3280/81*H(R(2),x) + 1216/81*H(R(2),x)*[1-x]^-1 - 2288/81*H(R(2
         ),x)*x - 160/27*H(R(2,0),x) + 1280/27*H(R(2,0),x)*[1-x]^-1 - 928/27*
         H(R(2,0),x)*x - 64/9*H(R(2,0,0),x) + 128/9*H(R(2,0,0),x)*[1-x]^-1 - 
         64/9*H(R(2,0,0),x)*x - 32/3*H(R(3),x) + 640/9*H(R(3),x)*[1-x]^-1 - 
         416/9*H(R(3),x)*x - 128/9*H(R(3,0),x) + 256/9*H(R(3,0),x)*[1-x]^-1 - 
         128/9*H(R(3,0),x)*x - 160/9*H(R(4),x) + 320/9*H(R(4),x)*[1-x]^-1 - 
         160/9*H(R(4),x)*x );

 L  Pns3Mnf2 =
       + nf^2*cf*[ca-2cf] * ( 2465/18 + 923/81*[1-x]^-1 - 128/3*[1-x]^-1*z4 + 
         320/3*[1-x]^-1*z3 - 608/81*[1-x]^-1*z2 - 16/9*[1+x]^-1*z4 + 320/9*
         [1+x]^-1*z3 - 608/81*[1+x]^-1*z2 - 24031/162*x + 200/9*z4 + 184/9*z4*
         x - 320/9*z3 - 512/9*z3*x - 1048/81*z2 + 568/27*z2*x - 193/54*delta_(
         1 - x) - 88/9*delta_(1 - x)*z5 - 80/9*delta_(1 - x)*z4 - 320/9*
         delta_(1 - x)*z3 + 3170/81*delta_(1 - x)*z2 + 80/3*delta_(1 - x)*z2*
         z3 + 64/9*H(R(-3,0),x) - 64/9*H(R(-3,0),x)*[1-x]^-1 - 64/9*H(R(-3,0),
         x)*[1+x]^-1 - 128/9*H(R(-2),x)*[1+x]^-1*z2 + 64/9*H(R(-2),x)*z2 - 64/
         9*H(R(-2),x)*z2*x + 32/27*H(R(-2,0),x) - 640/27*H(R(-2,0),x)*[1+x]^-1
          - 416/27*H(R(-2,0),x)*x + 32/9*H(R(-2,0,0),x) - 64/9*H(R(-2,0,0),x)*
         [1+x]^-1 - 32/9*H(R(-2,0,0),x)*x - 64/9*H(R(-2,2),x) + 128/9*H(R(-2,2
         ),x)*[1+x]^-1 + 64/9*H(R(-2,2),x)*x + 128/9*H(R(-1),x)*[1+x]^-1*z3 - 
         1280/27*H(R(-1),x)*[1+x]^-1*z2 - 64/9*H(R(-1),x)*z3 + 64/9*H(R(-1),x)
         *z3*x + 256/27*H(R(-1),x)*z2 - 1024/27*H(R(-1),x)*z2*x - 2176/81*H(R(
         -1,0),x) - 1216/81*H(R(-1,0),x)*[1+x]^-1 - 64/9*H(R(-1,0),x)*[1+x]^-1
         *z2 - 3392/81*H(R(-1,0),x)*x + 32/9*H(R(-1,0),x)*z2 - 32/9*H(R(-1,0),
         x)*z2*x + 128/27*H(R(-1,0,0),x) - 640/27*H(R(-1,0,0),x)*[1+x]^-1 - 
         512/27*H(R(-1,0,0),x)*x + 32/9*H(R(-1,0,0,0),x) - 64/9*H(R(-1,0,0,0),
         x)*[1+x]^-1 - 32/9*H(R(-1,0,0,0),x)*x - 256/27*H(R(-1,2),x) + 1280/27
         *H(R(-1,2),x)*[1+x]^-1 + 1024/27*H(R(-1,2),x)*x + 128/9*H(R(-1,2,1),x
         ) - 256/9*H(R(-1,2,1),x)*[1+x]^-1 - 128/9*H(R(-1,2,1),x)*x - 64/9*H(
         R(-1,3),x) + 128/9*H(R(-1,3),x)*[1+x]^-1 + 64/9*H(R(-1,3),x)*x + 9223/
         81*H(R(0),x) + 3170/81*H(R(0),x)*[1-x]^-1 + 224/9*H(R(0),x)*[1-x]^-1*
         z3 - 640/27*H(R(0),x)*[1-x]^-1*z2 + 32/9*H(R(0),x)*[1+x]^-1*z3 + 320/
         27*H(R(0),x)*[1+x]^-1*z2 - 6761/81*H(R(0),x)*x - 128/9*H(R(0),x)*z3
          - 32/3*H(R(0),x)*z3*x + 16/27*H(R(0),x)*z2 + 80/3*H(R(0),x)*z2*x + 
         3088/81*H(R(0,0),x) + 4952/81*H(R(0,0),x)*[1-x]^-1 - 128/9*H(R(0,0),x
         )*[1-x]^-1*z2 + 608/81*H(R(0,0),x)*[1+x]^-1 + 64/9*H(R(0,0),x)*
         [1+x]^-1*z2 - 176/27*H(R(0,0),x)*x + 32/9*H(R(0,0),x)*z2 + 32/3*H(R(0
         ,0),x)*z2*x - 424/27*H(R(0,0,0),x) + 1168/27*H(R(0,0,0),x)*[1-x]^-1
          + 640/27*H(R(0,0,0),x)*[1+x]^-1 + 8*H(R(0,0,0),x)*x - 32/3*H(R(0,0,0
         ,0),x) + 32/3*H(R(0,0,0,0),x)*[1-x]^-1 + 32/3*H(R(0,0,0,0),x)*
         [1+x]^-1 - 608/27*H(R(1),x) - 128/9*H(R(1),x)*[1-x]^-1*z3 + 608/27*H(
         R(1),x)*x + 64/9*H(R(1),x)*z3 + 64/9*H(R(1),x)*z3*x + 64/9*H(R(1,-2,0
         ),x) - 128/9*H(R(1,-2,0),x)*[1-x]^-1 + 64/9*H(R(1,-2,0),x)*x + 32/9*
         H(R(1,0),x) - 32/9*H(R(1,0),x)*x + 64/9*H(R(1,0,0),x) - 320/9*H(R(1,0
         ,0),x)*[1-x]^-1 + 256/9*H(R(1,0,0),x)*x + 128/9*H(R(1,0,0,0),x) - 256/
         9*H(R(1,0,0,0),x)*[1-x]^-1 + 128/9*H(R(1,0,0,0),x)*x + 128/9*H(R(1,1)
         ,x) - 128/9*H(R(1,1),x)*x + 32/9*H(R(1,3),x) - 64/9*H(R(1,3),x)*
         [1-x]^-1 + 32/9*H(R(1,3),x)*x - 376/27*H(R(2),x) - 568/27*H(R(2),x)*x
          + 16/9*H(R(2,0),x) + 16/9*H(R(2,0),x)*x + 16/3*H(R(2,0,0),x) - 32/3*
         H(R(2,0,0),x)*[1-x]^-1 + 16/3*H(R(2,0,0),x)*x + 64/9*H(R(2,1),x) + 64/
         9*H(R(2,1),x)*x + 16/27*H(R(3),x) + 320/27*H(R(3),x)*[1-x]^-1 - 640/
         27*H(R(3),x)*[1+x]^-1 - 80/3*H(R(3),x)*x - 16/9*H(R(3,0),x) + 32/9*H(
         R(3,0),x)*[1-x]^-1 - 16/9*H(R(3,0),x)*x - 64/9*H(R(3,1),x) + 128/9*H(
         R(3,1),x)*[1+x]^-1 + 64/9*H(R(3,1),x)*x + 32/9*H(R(4),x) + 64/9*H(R(4
         ),x)*[1-x]^-1 - 128/9*H(R(4),x)*[1+x]^-1 - 32/3*H(R(4),x)*x )

       + nf^2*cf^2 * ( 20797/81 + 4238/81*[1-x]^-1 - 224/9*[1-x]^-1*z4 + 2560/
         27*[1-x]^-1*z3 - 1216/81*[1-x]^-1*z2 - 8345/27*x + 112/9*z4 + 112/9*
         z4*x - 416/27*z3 - 2144/27*z3*x - 3280/81*z2 + 2288/81*z2*x - 127/9*
         delta_(1 - x) + 64/3*delta_(1 - x)*z5 - 2584/27*delta_(1 - x)*z4 - 
         1864/27*delta_(1 - x)*z3 + 10072/81*delta_(1 - x)*z2 + 320/9*delta_(1
          - x)*z2*z3 + 4262/27*H(R(0),x) + 10072/81*H(R(0),x)*[1-x]^-1 + 128/3
         *H(R(0),x)*[1-x]^-1*z3 - 640/9*H(R(0),x)*[1-x]^-1*z2 - 20270/81*H(R(0
         ),x)*x - 64/3*H(R(0),x)*z3 - 64/3*H(R(0),x)*z3*x + 32/3*H(R(0),x)*z2
          + 416/9*H(R(0),x)*z2*x + 944/27*H(R(0,0),x) + 9184/81*H(R(0,0),x)*
         [1-x]^-1 - 320/9*H(R(0,0),x)*[1-x]^-1*z2 - 3536/27*H(R(0,0),x)*x + 
         160/9*H(R(0,0),x)*z2 + 160/9*H(R(0,0),x)*z2*x - 368/9*H(R(0,0,0),x)
          + 848/9*H(R(0,0,0),x)*[1-x]^-1 - 80*H(R(0,0,0),x)*x - 32*H(R(0,0,0,0
         ),x) + 128/3*H(R(0,0,0,0),x)*[1-x]^-1 - 32*H(R(0,0,0,0),x)*x + 736/27
         *H(R(1),x) + 128/9*H(R(1),x)*[1-x]^-1*z3 - 736/27*H(R(1),x)*x - 64/9*
         H(R(1),x)*z3 - 64/9*H(R(1),x)*z3*x + 2176/81*H(R(1,0),x) + 1216/81*H(
         R(1,0),x)*[1-x]^-1 + 128/9*H(R(1,0),x)*[1-x]^-1*z2 - 3392/81*H(R(1,0)
         ,x)*x - 64/9*H(R(1,0),x)*z2 - 64/9*H(R(1,0),x)*z2*x - 128/27*H(R(1,0,
         0),x) + 640/27*H(R(1,0,0),x)*[1-x]^-1 - 512/27*H(R(1,0,0),x)*x + 32/9
         *H(R(1,0,0,0),x) - 64/9*H(R(1,0,0,0),x)*[1-x]^-1 + 32/9*H(R(1,0,0,0),
         x)*x + 64/9*H(R(1,3),x) - 128/9*H(R(1,3),x)*[1-x]^-1 + 64/9*H(R(1,3),
         x)*x + 3280/81*H(R(2),x) + 1216/81*H(R(2),x)*[1-x]^-1 - 2288/81*H(R(2
         ),x)*x - 160/27*H(R(2,0),x) + 1280/27*H(R(2,0),x)*[1-x]^-1 - 928/27*
         H(R(2,0),x)*x - 64/9*H(R(2,0,0),x) + 128/9*H(R(2,0,0),x)*[1-x]^-1 - 
         64/9*H(R(2,0,0),x)*x - 32/3*H(R(3),x) + 640/9*H(R(3),x)*[1-x]^-1 - 
         416/9*H(R(3),x)*x - 128/9*H(R(3,0),x) + 256/9*H(R(3,0),x)*[1-x]^-1 - 
         128/9*H(R(3,0),x)*x - 160/9*H(R(4),x) + 320/9*H(R(4),x)*[1-x]^-1 - 
         160/9*H(R(4),x)*x );

 L  Pns3Snf2 =
       + nf^2*[dabc^2/nc] * (  - 108800/27 + 108800/27*x - 4864/3*z5 - 1664/3*
         z4 - 8800/3*z4*x + 2432/9*z4*x^2 - 16000/9*z3 - 1280/3*z3*x - 25600/
         27*z3*x^2 + 23872/27*z2 + 48896/27*z2*x + 1280*z2*z3 + 1792/3*z2*z3*x
          + 512/3*H(R(-3),x)*z2 - 512/3*H(R(-3),x)*z2*x + 1792/3*H(R(-3,0),x)
          - 2048/3*H(R(-3,0),x)*x + 1024/9*H(R(-3,0),x)*x^2 + 256/3*H(R(-3,0,0
         ),x) - 256/3*H(R(-3,0,0),x)*x - 512/3*H(R(-3,2),x) + 512/3*H(R(-3,2),
         x)*x + 1792/3*H(R(-2),x)*z3 - 1792/3*H(R(-2),x)*z3*x - 2048/3*H(R(-2)
         ,x)*z2 + 2816/3*H(R(-2),x)*z2*x - 1024/3*H(R(-2),x)*z2*x^2 + 512/3*H(
         R(-2,-2,0),x) - 512/3*H(R(-2,-2,0),x)*x - 2048/3*H(R(-2,-1),x)*z2 + 
         2048/3*H(R(-2,-1),x)*z2*x - 2048/3*H(R(-2,-1,-1,0),x) + 2048/3*H(R(-2
         ,-1,-1,0),x)*x - 3584/3*H(R(-2,-1,0),x) + 4096/3*H(R(-2,-1,0),x)*x - 
         2048/9*H(R(-2,-1,0),x)*x^2 + 512/3*H(R(-2,-1,0,0),x) - 512/3*H(R(-2,
         -1,0,0),x)*x + 1024/3*H(R(-2,-1,2),x) - 1024/3*H(R(-2,-1,2),x)*x - 
         256/3*H(R(-2,0),x) + 8192/9*H(R(-2,0),x)*x - 10240/27*H(R(-2,0),x)*
         x^2 + 256*H(R(-2,0),x)*z2 - 256*H(R(-2,0),x)*z2*x + 1664/3*H(R(-2,0,0
         ),x) - 1664/3*H(R(-2,0,0),x)*x + 256/3*H(R(-2,0,0,0),x) - 256/3*H(R(
         -2,0,0,0),x)*x + 256/3*H(R(-2,2),x) - 256*H(R(-2,2),x)*x + 2048/9*H(
         R(-2,2),x)*x^2 - 512/3*H(R(-2,3),x) + 512/3*H(R(-2,3),x)*x - 7168/9*
         H(R(-1),x)*z3*x^-1 - 896/3*H(R(-1),x)*z3 - 896/3*H(R(-1),x)*z3*x - 
         7168/9*H(R(-1),x)*z3*x^2 + 5120/9*H(R(-1),x)*z2*x^-1 + 768*H(R(-1),x)
         *z2 + 768*H(R(-1),x)*z2*x + 5120/9*H(R(-1),x)*z2*x^2 + 256/3*H(R(-1,
         -2,0),x) - 1024/9*H(R(-1,-2,0),x)*x^-1 + 256/3*H(R(-1,-2,0),x)*x - 
         1024/9*H(R(-1,-2,0),x)*x^2 + 2048/3*H(R(-1,-1),x)*z2*x^-1 + 2048/3*H(
         R(-1,-1),x)*z2*x^2 - 1024/3*H(R(-1,-1,-1,0),x) + 4096/9*H(R(-1,-1,-1,
         0),x)*x^-1 - 1024/3*H(R(-1,-1,-1,0),x)*x + 4096/9*H(R(-1,-1,-1,0),x)*
         x^2 - 4096/9*H(R(-1,-1,0),x) + 10240/27*H(R(-1,-1,0),x)*x^-1 - 4096/9
         *H(R(-1,-1,0),x)*x + 10240/27*H(R(-1,-1,0),x)*x^2 - 256/3*H(R(-1,-1,0
         ,0),x) - 2048/9*H(R(-1,-1,0,0),x)*x^-1 - 256/3*H(R(-1,-1,0,0),x)*x - 
         2048/9*H(R(-1,-1,0,0),x)*x^2 - 512/3*H(R(-1,-1,2),x) - 4096/9*H(R(-1,
         -1,2),x)*x^-1 - 512/3*H(R(-1,-1,2),x)*x - 4096/9*H(R(-1,-1,2),x)*x^2
          + 9920/27*H(R(-1,0),x) + 9920/27*H(R(-1,0),x)*x - 3584/9*H(R(-1,0),x
         )*z2*x^-1 - 640/3*H(R(-1,0),x)*z2 - 640/3*H(R(-1,0),x)*z2*x - 3584/9*
         H(R(-1,0),x)*z2*x^2 + 896/9*H(R(-1,0,0),x) - 10240/27*H(R(-1,0,0),x)*
         x^-1 + 896/9*H(R(-1,0,0),x)*x - 10240/27*H(R(-1,0,0),x)*x^2 - 128/3*
         H(R(-1,0,0,0),x) - 1024/9*H(R(-1,0,0,0),x)*x^-1 - 128/3*H(R(-1,0,0,0)
         ,x)*x - 1024/9*H(R(-1,0,0,0),x)*x^2 - 8960/9*H(R(-1,2),x) - 10240/27*
         H(R(-1,2),x)*x^-1 - 8960/9*H(R(-1,2),x)*x - 10240/27*H(R(-1,2),x)*x^2
          + 512/3*H(R(-1,2,0),x) + 1024/9*H(R(-1,2,0),x)*x^-1 + 512/3*H(R(-1,2
         ,0),x)*x + 1024/9*H(R(-1,2,0),x)*x^2 + 2048/3*H(R(-1,2,1),x) + 4096/9
         *H(R(-1,2,1),x)*x^-1 + 2048/3*H(R(-1,2,1),x)*x + 4096/9*H(R(-1,2,1),x
         )*x^2 + 256/3*H(R(-1,3),x) + 2048/9*H(R(-1,3),x)*x^-1 + 256/3*H(R(-1,
         3),x)*x + 2048/9*H(R(-1,3),x)*x^2 - 92800/27*H(R(0),x) - 1312/3*H(R(0
         ),x)*x - 320/3*H(R(0),x)*z4 + 1600/3*H(R(0),x)*z4*x + 4096/3*H(R(0),x
         )*z3 + 2560/3*H(R(0),x)*z3*x^2 + 128*H(R(0),x)*z2 - 10880/9*H(R(0),x)
         *z2*x - 20480/27*H(R(0),x)*z2*x^2 - 51200/27*H(R(0,0),x) - 32000/27*
         H(R(0,0),x)*x - 512*H(R(0,0),x)*z3 + 1536*H(R(0,0),x)*z2 + 640*H(R(0,
         0),x)*z2*x + 2048/9*H(R(0,0),x)*z2*x^2 - 3328/9*H(R(0,0,0),x) - 512*
         H(R(0,0,0),x)*x + 10240/27*H(R(0,0,0),x)*x^2 + 256/3*H(R(0,0,0),x)*z2
          + 256*H(R(0,0,0),x)*z2*x - 512*H(R(0,0,0,0),x) + 1024/9*H(R(0,0,0,0)
         ,x)*x^2 - 512/3*H(R(0,0,0,0,0),x) - 4192/27*H(R(1),x) + 4192/27*H(R(1
         ),x)*x - 5632/9*H(R(1),x)*z3*x^-1 + 1280/3*H(R(1),x)*z3 - 1280/3*H(R(
         1),x)*z3*x + 5632/9*H(R(1),x)*z3*x^2 + 5120/27*H(R(1),x)*z2*x^-1 + 
         2048/9*H(R(1),x)*z2 - 2048/9*H(R(1),x)*z2*x - 5120/27*H(R(1),x)*z2*
         x^2 + 1024/3*H(R(1,-2,0),x) - 2048/9*H(R(1,-2,0),x)*x^-1 - 1024/3*H(
         R(1,-2,0),x)*x + 2048/9*H(R(1,-2,0),x)*x^2 + 5824/9*H(R(1,0),x) - 
         5824/9*H(R(1,0),x)*x - 2560/9*H(R(1,0),x)*z2*x^-1 + 128/3*H(R(1,0),x)
         *z2 - 128/3*H(R(1,0),x)*z2*x + 2560/9*H(R(1,0),x)*z2*x^2 + 4928/9*H(
         R(1,0,0),x) - 4928/9*H(R(1,0,0),x)*x + 128/3*H(R(1,0,0,0),x) + 2048/9
         *H(R(1,0,0,0),x)*x^-1 - 128/3*H(R(1,0,0,0),x)*x - 2048/9*H(R(1,0,0,0)
         ,x)*x^2 + 23296/9*H(R(1,1),x) - 23296/9*H(R(1,1),x)*x - 2048/9*H(R(1,
         1),x)*z2*x^-1 - 512/3*H(R(1,1),x)*z2 + 512/3*H(R(1,1),x)*z2*x + 2048/
         9*H(R(1,1),x)*z2*x^2 - 128/3*H(R(1,1,0,0),x) + 1024/9*H(R(1,1,0,0),x)
         *x^-1 + 128/3*H(R(1,1,0,0),x)*x - 1024/9*H(R(1,1,0,0),x)*x^2 + 256/3*
         H(R(1,3),x) + 1024/9*H(R(1,3),x)*x^-1 - 256/3*H(R(1,3),x)*x - 1024/9*
         H(R(1,3),x)*x^2 - 13952/27*H(R(2),x) - 48896/27*H(R(2),x)*x - 1024/3*
         H(R(2),x)*z3 - 1024/3*H(R(2),x)*z3*x + 1792/3*H(R(2),x)*z2 + 2048/3*
         H(R(2),x)*z2*x + 1024/9*H(R(2),x)*z2*x^2 + 2624/9*H(R(2,0),x) + 2624/
         9*H(R(2,0),x)*x - 256*H(R(2,0),x)*z2 - 256*H(R(2,0),x)*z2*x + 704/3*
         H(R(2,0,0),x) + 448/3*H(R(2,0,0),x)*x - 1024/9*H(R(2,0,0),x)*x^2 + 
         256*H(R(2,0,0,0),x) + 256*H(R(2,0,0,0),x)*x + 10496/9*H(R(2,1),x) + 
         10496/9*H(R(2,1),x)*x - 1024/3*H(R(2,1),x)*z2 - 1024/3*H(R(2,1),x)*z2
         *x + 256/3*H(R(2,1,0,0),x) + 256/3*H(R(2,1,0,0),x)*x + 512/3*H(R(2,3)
         ,x) + 512/3*H(R(2,3),x)*x - 640/3*H(R(3),x) + 10880/9*H(R(3),x)*x + 
         10240/27*H(R(3),x)*x^2 + 64/3*H(R(3,0),x) - 192*H(R(3,0),x)*x - 1024/
         9*H(R(3,0),x)*x^2 + 128*H(R(3,0,0),x) + 128*H(R(3,0,0),x)*x + 256/3*
         H(R(3,1),x) - 768*H(R(3,1),x)*x - 4096/9*H(R(3,1),x)*x^2 - 2816/3*H(
         R(4),x) - 640*H(R(4),x)*x - 1024/9*H(R(4),x)*x^2 + 128*H(R(4,0),x) + 
         128*H(R(4,0),x)*x + 512*H(R(4,1),x) + 512*H(R(4,1),x)*x - 256/3*H(R(5
         ),x) - 256*H(R(5),x)*x );

*   Flavour-singlet results (Pqq = PnsP + Pps):

 L  Pps3nf3 =
       + nf^3*cf * (  - 320/27 + 64/27*x^-1 + 1216/81*x - 448/81*x^2 - 160/9*
         z4 - 160/9*z4*x - 128/9*z3*x^-1 - 128/9*z3 - 64/9*z3*x + 128/27*z3*
         x^2 - 3136/81*z2 - 64/81*z2*x + 2432/81*z2*x^2 - 1888/81*H(R(0),x) - 
         352/81*H(R(0),x)*x + 2048/81*H(R(0),x)*x^2 - 128/9*H(R(0),x)*z3 - 128/
         9*H(R(0),x)*z3*x - 928/27*H(R(0),x)*z2 - 928/27*H(R(0),x)*z2*x - 2336/
         81*H(R(0,0),x) - 2336/81*H(R(0,0),x)*x - 64/9*H(R(0,0),x)*z2 - 64/9*
         H(R(0,0),x)*z2*x - 464/27*H(R(0,0,0),x) - 464/27*H(R(0,0,0),x)*x - 32/
         9*H(R(0,0,0,0),x) - 32/9*H(R(0,0,0,0),x)*x + 3008/81*H(R(1),x) + 128/
         81*H(R(1),x)*x^-1 - 5312/81*H(R(1),x)*x + 2176/81*H(R(1),x)*x^2 - 320/
         9*H(R(1,1),x) + 448/9*H(R(1,1),x)*x - 128/9*H(R(1,1),x)*x^2 + 64/9*H(
         R(1,1,1),x) + 256/27*H(R(1,1,1),x)*x^-1 - 64/9*H(R(1,1,1),x)*x - 256/
         27*H(R(1,1,1),x)*x^2 + 3136/81*H(R(2),x) + 64/81*H(R(2),x)*x - 2432/
         81*H(R(2),x)*x^2 - 832/27*H(R(2,1),x) - 448/27*H(R(2,1),x)*x + 256/27
         *H(R(2,1),x)*x^2 + 128/9*H(R(2,1,1),x) + 128/9*H(R(2,1,1),x)*x + 928/
         27*H(R(3),x) + 928/27*H(R(3),x)*x - 128/9*H(R(3,1),x) - 128/9*H(R(3,1
         ),x)*x + 64/9*H(R(4),x) + 64/9*H(R(4),x)*x );

 L  Pqg3nf3 =
       + nf^3*ca * ( 6682/729 - 448/729*x^-1 - 71974/729*x + 72316/729*x^2 + 
         16/9*z4 - 544/27*z4*x - 128/27*z3*x^-1 + 256/81*z3 - 1352/81*z3*x + 
         2144/81*z3*x^2 + 1412/81*z2 + 4016/243*z2*x + 9548/243*z2*x^2 - 16/27
         *H(R(-2,0),x)*x - 608/243*H(R(-1,0),x) - 160/243*H(R(-1,0),x)*x - 448/
         243*H(R(-1,0),x)*x^2 - 640/81*H(R(-1,0,0),x) - 896/81*H(R(-1,0,0),x)*
         x - 896/81*H(R(-1,0,0),x)*x^2 - 128/27*H(R(-1,0,0,0),x) - 256/27*H(R(
         -1,0,0,0),x)*x - 256/27*H(R(-1,0,0,0),x)*x^2 + 2156/243*H(R(0),x) - 
         9796/243*H(R(0),x)*x + 17722/729*H(R(0),x)*x^2 - 128/27*H(R(0),x)*z3
          - 896/27*H(R(0),x)*z3*x + 724/81*H(R(0),x)*z2 - 1496/81*H(R(0),x)*z2
         *x - 2080/81*H(R(0),x)*z2*x^2 - 1108/243*H(R(0,0),x) - 3944/81*H(R(0,
         0),x)*x - 13172/243*H(R(0,0),x)*x^2 + 256/27*H(R(0,0),x)*z2 - 512/27*
         H(R(0,0),x)*z2*x + 464/81*H(R(0,0,0),x) - 256/9*H(R(0,0,0),x)*x + 800/
         27*H(R(0,0,0),x)*x^2 - 32/9*H(R(0,0,0,0),x) + 64/27*H(R(0,0,0,0),x)*x
          - 590/27*H(R(1),x) - 1504/729*H(R(1),x)*x^-1 - 1072/27*H(R(1),x)*x
          + 41098/729*H(R(1),x)*x^2 + 256/27*H(R(1),x)*z3 - 512/27*H(R(1),x)*
         z3*x + 512/27*H(R(1),x)*z3*x^2 + 320/81*H(R(1),x)*z2 - 448/81*H(R(1),
         x)*z2*x + 448/81*H(R(1),x)*z2*x^2 - 208/27*H(R(1,0),x) + 416/243*H(R(
         1,0),x)*x^-1 + 524/27*H(R(1,0),x)*x - 3188/243*H(R(1,0),x)*x^2 + 32/
         27*H(R(1,0),x)*z2 - 64/27*H(R(1,0),x)*z2*x + 64/27*H(R(1,0),x)*z2*x^2
          + 320/81*H(R(1,0,0),x) - 448/81*H(R(1,0,0),x)*x + 448/81*H(R(1,0,0),
         x)*x^2 + 32/9*H(R(1,0,0,0),x) - 64/9*H(R(1,0,0,0),x)*x + 64/9*H(R(1,0
         ,0,0),x)*x^2 + 1264/243*H(R(1,1),x) - 416/243*H(R(1,1),x)*x^-1 - 4484/
         243*H(R(1,1),x)*x + 3316/243*H(R(1,1),x)*x^2 - 32/27*H(R(1,1),x)*z2
          + 64/27*H(R(1,1),x)*z2*x - 64/27*H(R(1,1),x)*z2*x^2 + 320/81*H(R(1,1
         ,0),x) - 448/81*H(R(1,1,0),x)*x + 448/81*H(R(1,1,0),x)*x^2 + 32/27*H(
         R(1,1,0,0),x) - 64/27*H(R(1,1,0,0),x)*x + 64/27*H(R(1,1,0,0),x)*x^2
          + 320/81*H(R(1,1,1),x) - 448/81*H(R(1,1,1),x)*x + 448/81*H(R(1,1,1),
         x)*x^2 - 32/27*H(R(1,1,1,0),x) + 64/27*H(R(1,1,1,0),x)*x - 64/27*H(R(
         1,1,1,0),x)*x^2 - 32/27*H(R(1,1,1,1),x) + 64/27*H(R(1,1,1,1),x)*x - 
         64/27*H(R(1,1,1,1),x)*x^2 + 32/27*H(R(1,1,2),x) - 64/27*H(R(1,1,2),x)
         *x + 64/27*H(R(1,1,2),x)*x^2 - 320/81*H(R(1,2),x) + 448/81*H(R(1,2),x
         )*x - 448/81*H(R(1,2),x)*x^2 + 32/27*H(R(1,2,0),x) - 64/27*H(R(1,2,0)
         ,x)*x + 64/27*H(R(1,2,0),x)*x^2 + 32/27*H(R(1,2,1),x) - 64/27*H(R(1,2
         ,1),x)*x + 64/27*H(R(1,2,1),x)*x^2 - 32/27*H(R(1,3),x) + 64/27*H(R(1,
         3),x)*x - 64/27*H(R(1,3),x)*x^2 - 1412/81*H(R(2),x) - 464/27*H(R(2),x
         )*x - 9548/243*H(R(2),x)*x^2 - 20/27*H(R(2,0),x) + 128/27*H(R(2,0),x)
         *x + 416/81*H(R(2,0),x)*x^2 + 20/27*H(R(2,1),x) - 40/9*H(R(2,1),x)*x
          - 416/81*H(R(2,1),x)*x^2 - 724/81*H(R(3),x) + 1448/81*H(R(3),x)*x + 
         2080/81*H(R(3),x)*x^2 - 64/27*H(R(3,0),x) + 128/27*H(R(3,0),x)*x + 64/
         27*H(R(3,1),x) - 128/27*H(R(3,1),x)*x - 256/27*H(R(4),x) + 512/27*H(
         R(4),x)*x )

       + nf^3*cf * ( 233108/729 + 4352/729*x^-1 - 253016/729*x + 6568/729*x^2
          - 64/9*z5 + 128/9*z5*x - 320/9*z4 - 64/3*z4*x + 128/3*z4*x^2 - 512/
         27*z3*x^-1 + 7984/81*z3 - 31136/81*z3*x + 3904/81*z3*x^2 + 45280/243*
         z2 + 40384/243*z2*x - 17504/243*z2*x^2 - 64/9*z2*z3 + 128/9*z2*z3*x
          + 67328/243*H(R(0),x) + 45632/243*H(R(0),x)*x + 150800/729*H(R(0),x)
         *x^2 - 128/9*H(R(0),x)*z4 + 256/9*H(R(0),x)*z4*x + 640/27*H(R(0),x)*
         z3 - 320/27*H(R(0),x)*z3*x - 896/27*H(R(0),x)*z3*x^2 + 12128/81*H(R(0
         ),x)*z2 + 8480/81*H(R(0),x)*z2*x + 5056/81*H(R(0),x)*z2*x^2 + 19784/
         81*H(R(0,0),x) + 2728/81*H(R(0,0),x)*x + 11488/81*H(R(0,0),x)*x^2 + 
         64/3*H(R(0,0),x)*z3 - 128/3*H(R(0,0),x)*z3*x + 160/3*H(R(0,0),x)*z2
          - 512/9*H(R(0,0),x)*z2*x - 1280/27*H(R(0,0),x)*z2*x^2 + 7720/81*H(R(
         0,0,0),x) - 17216/81*H(R(0,0,0),x)*x - 4096/27*H(R(0,0,0),x)*x^2 + 
         320/9*H(R(0,0,0),x)*z2 - 640/9*H(R(0,0,0),x)*z2*x + 2224/27*H(R(0,0,0
         ,0),x) - 5216/27*H(R(0,0,0,0),x)*x + 320/9*H(R(0,0,0,0),x)*x^2 - 
         52480/243*H(R(1),x) + 9088/729*H(R(1),x)*x^-1 + 10336/243*H(R(1),x)*x
          + 120752/729*H(R(1),x)*x^2 - 64/9*H(R(1),x)*z3 + 128/9*H(R(1),x)*z3*
         x - 128/9*H(R(1),x)*z3*x^2 + 256/81*H(R(1),x)*z2*x^-1 - 32*H(R(1),x)*
         z2 + 160/3*H(R(1),x)*z2*x - 1984/81*H(R(1),x)*z2*x^2 - 30464/243*H(R(
         1,0),x) - 2944/243*H(R(1,0),x)*x^-1 - 11072/243*H(R(1,0),x)*x + 4832/
         27*H(R(1,0),x)*x^2 - 2272/81*H(R(1,0,0),x) + 256/81*H(R(1,0,0),x)*
         x^-1 + 3488/81*H(R(1,0,0),x)*x - 128/9*H(R(1,0,0),x)*x^2 + 32/9*H(R(1
         ,0,0,0),x) - 64/9*H(R(1,0,0,0),x)*x + 64/9*H(R(1,0,0,0),x)*x^2 + 7424/
         243*H(R(1,1),x) + 128/81*H(R(1,1),x)*x^-1 - 32464/243*H(R(1,1),x)*x
          + 25120/243*H(R(1,1),x)*x^2 + 32*H(R(1,1,0),x) - 256/81*H(R(1,1,0),x
         )*x^-1 - 160/3*H(R(1,1,0),x)*x + 1984/81*H(R(1,1,0),x)*x^2 + 2272/81*
         H(R(1,1,1),x) - 256/81*H(R(1,1,1),x)*x^-1 - 3872/81*H(R(1,1,1),x)*x
          + 512/27*H(R(1,1,1),x)*x^2 + 32/27*H(R(1,1,1,1),x) - 64/27*H(R(1,1,1
         ,1),x)*x + 64/27*H(R(1,1,1,1),x)*x^2 + 32*H(R(1,2),x) - 256/81*H(R(1,
         2),x)*x^-1 - 160/3*H(R(1,2),x)*x + 1984/81*H(R(1,2),x)*x^2 - 45280/
         243*H(R(2),x) - 40384/243*H(R(2),x)*x + 17504/243*H(R(2),x)*x^2 - 32/
         3*H(R(2),x)*z2 + 256/27*H(R(2),x)*z2*x^2 - 352/3*H(R(2,0),x) - 1024/9
         *H(R(2,0),x)*x - 2624/27*H(R(2,0),x)*x^2 - 32/3*H(R(2,0,0),x) + 256/
         27*H(R(2,0,0),x)*x^2 + 544/81*H(R(2,1),x) - 4160/81*H(R(2,1),x)*x - 
         896/27*H(R(2,1),x)*x^2 + 32/3*H(R(2,1,0),x) - 256/27*H(R(2,1,0),x)*
         x^2 + 320/27*H(R(2,1,1),x) - 64/27*H(R(2,1,1),x)*x - 64/9*H(R(2,1,1),
         x)*x^2 + 32/3*H(R(2,2),x) - 256/27*H(R(2,2),x)*x^2 - 12128/81*H(R(3),
         x) - 8480/81*H(R(3),x)*x - 5056/81*H(R(3),x)*x^2 - 64/9*H(R(3),x)*z2
          + 128/9*H(R(3),x)*z2*x - 1280/27*H(R(3,0),x) + 256/27*H(R(3,0),x)*x
          + 1280/27*H(R(3,0),x)*x^2 - 64/9*H(R(3,0,0),x) + 128/9*H(R(3,0,0),x)
         *x - 128/27*H(R(3,1),x) - 512/27*H(R(3,1),x)*x + 256/27*H(R(3,1),x)*
         x^2 + 64/9*H(R(3,1,0),x) - 128/9*H(R(3,1,0),x)*x + 64/9*H(R(3,1,1),x)
          - 128/9*H(R(3,1,1),x)*x + 64/9*H(R(3,2),x) - 128/9*H(R(3,2),x)*x - 
         160/3*H(R(4),x) + 512/9*H(R(4),x)*x + 1280/27*H(R(4),x)*x^2 - 256/9*
         H(R(4,0),x) + 512/9*H(R(4,0),x)*x - 320/9*H(R(5),x) + 640/9*H(R(5),x)
         *x );

 L  Pgq3nf3 =
       + nf^3*cf * ( 128/81 - 128/81*x^-1 + 256/27*z3*x^-1 - 256/27*z3 + 128/
         27*z3*x + 128/81*H(R(1),x) - 128/81*H(R(1),x)*x^-1 + 256/81*H(R(1),x)
         *x + 640/81*H(R(1,1),x) - 640/81*H(R(1,1),x)*x^-1 - 512/81*H(R(1,1),x
         )*x - 128/27*H(R(1,1,1),x) + 128/27*H(R(1,1,1),x)*x^-1 + 64/27*H(R(1,
         1,1),x)*x );

 L  Pgg3nf3 =
       + nf^3*ca * (  - 14/243 - 32/81*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 160/243*
         x^-1 + 110/243*x - 160/243*x^2 + 64/27*z3*x^-1 - 64/27*z3 + 128/27*z3
         *x - 64/27*z3*x^2 - 608/81*z2 - 344/81*z2*x - 416/81*z2*x^2 + 5/243*
         delta_(1 - x) - 28/9*H(R(0),x) - 28/81*H(R(0),x)*x - 860/243*H(R(0),x
         )*x^2 + 64/27*H(R(0),x)*z2 + 64/27*H(R(0),x)*z2*x + 304/81*H(R(0,0),x
         ) + 172/81*H(R(0,0),x)*x + 208/81*H(R(0,0),x)*x^2 - 32/27*H(R(0,0,0),
         x) - 32/27*H(R(0,0,0),x)*x - 224/81*H(R(1),x) + 860/243*H(R(1),x)*
         x^-1 + 224/81*H(R(1),x)*x - 860/243*H(R(1),x)*x^2 + 44/27*H(R(1,0),x)
          - 208/81*H(R(1,0),x)*x^-1 - 44/27*H(R(1,0),x)*x + 208/81*H(R(1,0),x)
         *x^2 + 88/27*H(R(1,1),x) - 416/81*H(R(1,1),x)*x^-1 - 88/27*H(R(1,1),x
         )*x + 416/81*H(R(1,1),x)*x^2 + 608/81*H(R(2),x) + 344/81*H(R(2),x)*x
          + 416/81*H(R(2),x)*x^2 - 64/27*H(R(2,0),x) - 64/27*H(R(2,0),x)*x - 
         128/27*H(R(2,1),x) - 128/27*H(R(2,1),x)*x - 64/27*H(R(3),x) - 64/27*
         H(R(3),x)*x )

       + nf^3*cf * ( 608/243 - 1088/243*x^-1 - 1376/243*x + 1856/243*x^2 - 160/
         9*z4 - 160/9*z4*x + 128/9*z3*x^-1 + 64/3*z3 + 64/9*z3*x - 128/9*z3*
         x^2 + 2176/81*z2 - 2048/81*z2*x + 512/81*z2*x^2 + 154/243*delta_(1 - 
         x) + 112/9*H(R(0),x) - 176/9*H(R(0),x)*x - 2368/243*H(R(0),x)*x^2 + 
         256/9*H(R(0),x)*z3 + 256/9*H(R(0),x)*z3*x - 736/27*H(R(0),x)*z2 - 928/
         27*H(R(0),x)*z2*x - 256/27*H(R(0),x)*z2*x^2 - 1856/81*H(R(0,0),x) - 
         1280/81*H(R(0,0),x)*x - 1472/81*H(R(0,0),x)*x^2 + 64/9*H(R(0,0),x)*z2
          + 64/9*H(R(0,0),x)*z2*x + 368/27*H(R(0,0,0),x) + 464/27*H(R(0,0,0),x
         )*x + 128/27*H(R(0,0,0),x)*x^2 - 32/9*H(R(0,0,0,0),x) - 32/9*H(R(0,0,
         0,0),x)*x + 2144/81*H(R(1),x) - 4544/243*H(R(1),x)*x^-1 + 160/81*H(R(
         1),x)*x - 2368/243*H(R(1),x)*x^2 + 256/27*H(R(1),x)*z2*x^-1 + 64/9*H(
         R(1),x)*z2 - 64/9*H(R(1),x)*z2*x - 256/27*H(R(1),x)*z2*x^2 - 64/9*H(
         R(1,0),x) + 1472/81*H(R(1,0),x)*x^-1 + 64/9*H(R(1,0),x)*x - 1472/81*
         H(R(1,0),x)*x^2 - 32/9*H(R(1,0,0),x) - 128/27*H(R(1,0,0),x)*x^-1 + 32/
         9*H(R(1,0,0),x)*x + 128/27*H(R(1,0,0),x)*x^2 - 320/9*H(R(1,1),x) + 
         1664/81*H(R(1,1),x)*x^-1 + 64/3*H(R(1,1),x)*x - 512/81*H(R(1,1),x)*
         x^2 - 64/9*H(R(1,1,0),x) - 256/27*H(R(1,1,0),x)*x^-1 + 64/9*H(R(1,1,0
         ),x)*x + 256/27*H(R(1,1,0),x)*x^2 - 64/9*H(R(1,1,1),x) - 256/27*H(R(1
         ,1,1),x)*x^-1 + 64/9*H(R(1,1,1),x)*x + 256/27*H(R(1,1,1),x)*x^2 - 64/
         9*H(R(1,2),x) - 256/27*H(R(1,2),x)*x^-1 + 64/9*H(R(1,2),x)*x + 256/27
         *H(R(1,2),x)*x^2 - 2176/81*H(R(2),x) + 2048/81*H(R(2),x)*x - 512/81*
         H(R(2),x)*x^2 + 128/9*H(R(2),x)*z2 + 128/9*H(R(2),x)*z2*x + 736/27*H(
         R(2,0),x) + 928/27*H(R(2,0),x)*x + 256/27*H(R(2,0),x)*x^2 - 64/9*H(R(
         2,0,0),x) - 64/9*H(R(2,0,0),x)*x + 448/27*H(R(2,1),x) + 448/27*H(R(2,
         1),x)*x + 256/27*H(R(2,1),x)*x^2 - 128/9*H(R(2,1,0),x) - 128/9*H(R(2,
         1,0),x)*x - 128/9*H(R(2,1,1),x) - 128/9*H(R(2,1,1),x)*x - 128/9*H(R(2
         ,2),x) - 128/9*H(R(2,2),x)*x + 736/27*H(R(3),x) + 928/27*H(R(3),x)*x
          + 256/27*H(R(3),x)*x^2 - 64/9*H(R(3,0),x) - 64/9*H(R(3,0),x)*x - 128/
         9*H(R(3,1),x) - 128/9*H(R(3,1),x)*x - 64/9*H(R(4),x) - 64/9*H(R(4),x)
         *x );

